Next-to-leading order QCD corrections to paired $B_c$ production in $e^+e^-$ annihilation

We present theoretical analysis of paired $B_c$ mesons production in $e^+e^-$ annihilation at different energy scales taking into account full next-to-leading order QCD corrections. Both possible electroweak channels are considered: production via virtual photon and via virtual $Z$-boson. We study in detail the role of radiative QCD corrections, which were found to be significant especially at low energies. It is shown that the contribution from $Z$-boson is significant at high energies ($\sqrt{s} > M_Z/2$) especially in the case of paired production of pseudo-scalar and vector ($B_c + B_c^*$) mesons. Azimuthal asymmetry induced by a $P$-violating weak interaction with $Z$-boson is also analyzed.

==> anc/README.txt <==
Uncompress Amplitudes.zip.html with 

   unzip Amplitudes.zip.html with 

(.html was added to prevent arXiv from automatic unpacking)
